Faster to the Wrong Answer: The Price of Local Updates in Federated Optimization

Local computation can improve the conditioning of federated updates but may also introduce bias, causing their fixed point to differ from the global minimizer. We characterize the minimum worst-case bias achievable under a prescribed conditioning bound. We consider strongly convex quadratic client objectives with Hessian eigenvalues in $[\mu,L]$ and local updates represented by a shared positive spectral filter. Client heterogeneity is measured by the root-mean-square gradient at the global minimizer. For a uniform surrogate condition number bounded by $\chi\in[1,L/\mu]$, we establish the exact worst-case bias per unit heterogeneity, $(L-\mu\chi)/(2\mu L\sqrt{\chi})$, and show that local gradient descent with sufficiently small step sizes and proximal updates attain this bound. Our analysis reduces populations of arbitrary dimension, including noncommuting Hessians, to distributions over scalar curvatures. This reduction provides optimality certificates and worst-case constructions involving at most three scalar clients. We further extend the sharp proximal bias bound to smooth strongly convex objectives beyond quadratics and quantify the error introduced by inexact local solves.

==> anc/README.txt <==
Reproduction code for:
Faster to the Wrong Answer: The Price of Local Updates in Federated Optimization
Molly Wang

The code/ directory contains the original reproduction program, dependencies,
recorded results, and MIT license for the code. Download this README and the
code directory to a local directory, preserving their relative structure.

From that directory run:
  python -m pip install -r code/requirements.txt
  python code/reproduce.py

The program creates figures/ and regenerates code/results.json and
code/results_table.tex. The TeX table used to compile the article is included
separately at code/results_table.tex in the article source archive.
No external datasets, network services, model checkpoints, or GPU are used.
The original article's AI use statement and author responsibility disclosure
are retained in the manuscript.


==> anc/code/LICENSE <==
MIT License

Copyright (c) 2026 The contributors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/reproduce.py <==
"""Reproduce every numerical illustration in the manuscript.

Run from any directory: python path/to/code/reproduce.py
No external files, datasets, network access, or GPU are required.
The generated PDF is a plot of formulas and computed examples, not evidence
in place of the analytical proofs. See the appendix for exact protocols.
"""
from pathlib import Path
import json
import platform
import time

import numpy as np
import scipy
from scipy.optimize import brentq
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
FIGURES = ROOT / "figures"
CODE = ROOT / "code"
MU, L = 1.0, 20.0
K_VALUES = [1, 2, 3, 5, 8, 12, 20, 40, 80, 160]
LAM_VALUES = [0.0, 0.2, 0.5, 1.0, 2.0, 5.0, 10.0, 20.0, 50.0, 100.0]


def frontier(chi, mu=MU, upper=L):
    chi = np.asarray(chi)
    return (upper - mu * chi) / (2 * mu * upper * np.sqrt(chi))


def proximal_bound(lam, mu=MU, upper=L):
    return (upper - mu) / (2 * np.sqrt(mu * upper * (mu + lam) * (upper + lam)))


def local_filter(h, k, eta, lam=0.0):
    # Geometric sum evaluates the stability boundary without log(0).
    h = np.asarray(h, dtype=float)
    t = 1 - eta * (h + lam)
    assert np.min(t) > -1e-14
    t = np.maximum(t, 0.0)
    out, power = np.zeros_like(h), np.ones_like(h)
    for _ in range(k):
        out += eta * power
        power *= t
    return out


def witness(q, mu=MU, upper=L, zeta=1.0):
    h = np.array([mu, upper])
    q = np.asarray(q, dtype=float)
    r = h * q
    chi = r[1] / r[0]
    p = np.array([chi, 1.0]) / (1 + chi)
    g = zeta * np.array([1 / np.sqrt(chi), -np.sqrt(chi)])
    assert abs(p @ g) < 2e-13
    assert abs(p @ (g * g) - zeta * zeta) < 2e-13
    x = -(p @ (q * g)) / (p @ r)
    return {"chi": float(chi), "bias": float(abs(x)),
            "theory": float(zeta * frontier(chi, mu, upper)),
            "weights": p.tolist(), "gradients": g.tolist()}


def bracketed_root(fun):
    radius = 1.0
    for _ in range(80):
        if fun(-radius) <= 0 <= fun(radius):
            return float(brentq(fun, -radius, radius, xtol=1e-13, rtol=1e-14))
        radius *= 2
    raise RuntimeError("Root bracketing failed")


def nonlinear_check(lam):
    p = np.array([0.8, 0.2])
    a = np.array([1.0, 18.0])
    eps = np.array([1.0, 2.0])
    c = np.array([0.5, -2.0])
    assert abs(p @ c) < 1e-15 and abs(p @ c**2 - 1) < 1e-15

    def gradient(y):
        return a * y + eps * np.tanh(y) + c

    def solve_clients(x):
        return np.array([bracketed_root(
            lambda y, i=i: a[i] * y + eps[i] * np.tanh(y) + c[i] + lam * (y - x)
        ) for i in range(2)])

    xbar = bracketed_root(lambda x: x - p @ solve_clients(x))
    bnd = float(proximal_bound(lam))
    assert abs(xbar) <= bnd + 2e-11
    certificates = []
    for x in [xbar, -1.0, -0.1, 0.4, 2.0]:
        exact = solve_clients(x)
        for perturb in [np.zeros(2), np.array([0.013, -0.021])]:
            y = exact + perturb
            residual = gradient(y) + lam * (y - x)
            delta = np.sqrt(p @ (residual**2))
            aggregate = float(x - p @ y)
            rhs = bnd + delta / MU + (MU + lam) / MU * abs(aggregate)
            assert abs(x) <= rhs + 3e-11
            certificates.append({"x": float(x), "delta": float(delta),
                                 "aggregate_residual": aggregate, "bound": float(rhs)})
    return {"lambda": lam, "fixed_point": xbar, "bias": abs(xbar),
            "theory_bound": bnd, "certificates": certificates}


def matrix_checks():
    rng = np.random.default_rng(731)
    records = []
    for _ in range(400):
        p = rng.dirichlet(np.ones(5))
        hs, qs = [], []
        for _ in range(5):
            u, _ = np.linalg.qr(rng.normal(size=(4, 4)))
            eigs = rng.uniform(MU, L, 4)
            hs.append((u * eigs) @ u.T)
            qs.append((u / (eigs + 2.0)) @ u.T)
        hs, qs = np.array(hs), np.array(qs)
        aq = np.einsum("i,ijk->jk", p, hs @ qs)
        qbar = np.einsum("i,ijk->jk", p, qs)
        var = np.einsum("i,ijk->jk", p, qs @ qs) - qbar @ qbar
        inv = np.linalg.inv(aq)
        covariance = inv @ var @ inv
        covariance = (covariance + covariance.T) / 2
        vals, vecs = np.linalg.eigh(covariance)
        assert vals.min() >= -1e-12
        bias = float(np.sqrt(max(vals[-1], 0.0)))
        assert bias > 0
        g = np.einsum("ijk,k->ij", qs - qbar, inv @ vecs[:, -1]) / bias
        mean_error = np.linalg.norm(p @ g)
        energy_error = abs(np.einsum("i,ij,ij->", p, g, g) - 1)
        assert mean_error < 1e-11 and energy_error < 1e-10
        actual = np.linalg.solve(aq, -np.einsum("i,ijk,ik->j", p, qs, g))
        identity_error = abs(np.linalg.norm(actual) - bias)
        assert identity_error < 1e-11
        ratio = bias / proximal_bound(2.0)
        assert ratio <= 1 + 1e-11
        records.append({"bias_ratio": float(ratio), "identity_error": float(identity_error),
                        "mean_constraint_error": float(mean_error), "energy_error": float(energy_error)})
    return {"count": len(records), "max_bias_ratio": max(r["bias_ratio"] for r in records),
            "max_identity_error": max(r["identity_error"] for r in records),
            "max_mean_constraint_error": max(r["mean_constraint_error"] for r in records),
            "max_energy_error": max(r["energy_error"] for r in records), "records": records}


def three_point_check():
    h = np.array([1.0, 5.0, 10.0])
    q = np.array([1.0, 0.1, 10.0])
    r = h * q
    z = np.column_stack([1 / np.sqrt(r), q / np.sqrt(r)])
    c = (z[:, 0, None] * z[None, :, 1] - z[:, 1, None] * z[None, :, 0])**2
    w = np.linalg.solve(c, np.ones(3))
    w /= w.sum()
    assert w.min() > 0
    m = np.einsum("i,ij,ik->jk", w, z, z)
    sensitivity = np.einsum("ij,jk,ik->i", z, np.linalg.inv(m), z)
    assert np.max(np.abs(sensitivity - 2)) < 1e-12
    p = w / r
    p /= p.sum()
    centered = q - p @ q
    variance = p @ centered**2
    g = centered / np.sqrt(variance)
    assert abs(p @ g) < 1e-13 and abs(p @ g**2 - 1) < 1e-12
    bias = abs(p @ (q * g)) / (p @ r)
    assert abs(bias - np.sqrt(np.linalg.det(m))) < 1e-12
    two = np.sqrt(np.max(c)) / 2
    assert bias > two + 0.01
    return {"h": h.tolist(), "q": q.tolist(), "design_weights": w.tolist(),
            "client_weights": p.tolist(), "gradients": g.tolist(),
            "sensitivity": sensitivity.tolist(), "bias": float(bias),
            "best_two_point_bias": float(two)}


def make_figure(gd, prox, nonlinear):
    plt.rcParams.update({"font.family": "serif", "font.size": 9,
                         "axes.labelsize": 9, "axes.titlesize": 10,
                         "legend.fontsize": 7.4, "pdf.fonttype": 42,
                         "ps.fonttype": 42, "axes.spines.top": False,
                         "axes.spines.right": False})
    fig, axes = plt.subplots(1, 2, figsize=(6.35, 2.5), layout="constrained")
    x = np.linspace(1, L / MU, 401)
    axes[0].plot(x, frontier(x), color="black", lw=1.4, label="Exact frontier")
    axes[0].scatter([v["chi"] for v in gd], [v["bias"] for v in gd], s=20,
                    facecolors="white", edgecolors="#255879", label="Local GD witnesses", zorder=3)
    axes[0].scatter([v["chi"] for v in prox], [v["bias"] for v in prox], s=18,
                    marker="x", color="#9e422b", label="Proximal witnesses", zorder=4)
    axes[0].set(xlabel=r"Uniform condition number $\chi$", ylabel=r"Fixed-point error / $\zeta$",
                title="(a) Quadratic equality instances", xlim=(0.7, 20.3), ylim=(-0.012, 0.51))
    axes[0].legend(loc="upper right", frameon=False)
    lam = np.linspace(0, 100, 501)
    axes[1].plot(lam, proximal_bound(lam), color="black", lw=1.4, label="Sharp uniform bound")
    axes[1].plot([v["lambda"] for v in nonlinear], [v["bias"] for v in nonlinear],
                 "o--", color="#255879", ms=3.3, lw=0.9, label="Nonquadratic example")
    axes[1].set(xlabel=r"Proximal regularization $\lambda$", ylabel=r"Fixed-point error / $\zeta$",
                title="(b) Nonquadratic proximal updates", xlim=(-2, 102), ylim=(-0.012, 0.51))
    axes[1].legend(loc="upper right", frameon=False)
    for ax in axes:
        ax.grid(axis="y", color="0.88", lw=0.5)
        ax.set_axisbelow(True)
    FIGURES.mkdir(exist_ok=True)
    fig.savefig(FIGURES / "frontier.pdf", metadata={"Creator": "Reproducibility script", "Author": "Anonymous Authors"})
    fig.savefig(FIGURES / "frontier.png", dpi=200)
    plt.close(fig)


def main():
    start = time.perf_counter()
    endpoint = np.array([MU, L])
    gd, prox, boundary = [], [], []
    for k in K_VALUES:
        item = witness(local_filter(endpoint, k, 0.8 / L))
        item["K"] = k
        gd.append(item)
    for lam in LAM_VALUES:
        item = witness(1 / (endpoint + lam))
        item["lambda"] = lam
        prox.append(item)
    for k in [1, 2, 3, 5, 20, 100]:
        for lam in [0.0, 1.0, 10.0]:
            for step_fraction in [0.1, 0.8, 1.0]:
                eta = step_fraction / (L + lam)
                item = witness(local_filter(endpoint, k, eta, lam))
                # Check the asserted spectral endpoints on a supplementary grid.
                # This is a stress check; the derivative proof certifies the continuum.
                grid = np.linspace(MU, L, 401)
                qgrid = local_filter(grid, k, eta, lam)
                assert np.max(np.diff(qgrid)) < 1e-12
                assert np.min(np.diff(grid * qgrid)) > -1e-12
                item.update({"K": k, "lambda": lam, "step_fraction": step_fraction})
                boundary.append(item)
    max_error = max(abs(v["bias"] - v["theory"]) for v in gd + prox + boundary)
    assert max_error < 1e-12
    matrix = matrix_checks()
    nonlinear = [nonlinear_check(lam) for lam in LAM_VALUES]
    three = three_point_check()
    # Explicit equality checks for the two residual constants.
    for lam in LAM_VALUES:
        x = 1.7
        assert abs((MU * abs(x)) / MU - abs(x)) < 1e-14
        y = lam * x / (MU + lam)
        assert abs((MU + lam) / MU * abs(x - y) - abs(x)) < 1e-12
    make_figure(gd, prox, nonlinear)
    elapsed = time.perf_counter() - start
    results = {"protocol": "Appendix G", "mu": MU, "L": L, "zeta": 1,
               "seed": 731, "witness_count": len(gd) + len(prox) + len(boundary),
               "max_witness_absolute_error": max_error,
               "gd": gd, "proximal": prox, "boundary_checks": boundary,
               "matrix": matrix, "nonlinear": nonlinear, "three_point": three,
               "elapsed_seconds": elapsed,
               "environment": {"python": platform.python_version(), "system": platform.system(),
                               "processor": platform.processor(), "numpy": np.__version__,
                               "scipy": scipy.__version__, "matplotlib": matplotlib.__version__}}
    (CODE / "results.json").write_text(json.dumps(results, indent=2) + "\n", encoding="utf-8")
    table = r"""\begin{table}[ht]
\centering
\caption{Reproducible numerical checks. Errors are absolute floating-point discrepancies. The matrix ratio is a maximum over sampled instances, not a confidence bound.}
\label{tab:checks}
\begin{tabular}{lr}
\toprule
Quantity & Recorded value \\
\midrule
Scalar witness configurations & %d \\
Maximum witness discrepancy & $%.2e$ \\
Noncommuting matrix populations & %d \\
Maximum matrix bias / sharp uniform bound & %.6f \\
Maximum matrix identity discrepancy & $%.2e$ \\
Nonquadratic residual checks & %d \\
Three-point optimum & %.8f \\
Best two-point value on the same spectrum & %.8f \\
Total script wall time (seconds) & %.2f \\
\bottomrule
\end{tabular}
\end{table}
""" % (results["witness_count"], max_error, matrix["count"], matrix["max_bias_ratio"],
        matrix["max_identity_error"], sum(len(v["certificates"]) for v in nonlinear),
        three["bias"], three["best_two_point_bias"], elapsed)
    # Use scientific notation that is conventional in LaTeX.
    import re
    table = re.sub(r"([0-9.]+)e([+-][0-9]+)", lambda m: m.group(1) + r"\times10^{" + str(int(m.group(2))) + "}", table)
    (CODE / "results_table.tex").write_text(table, encoding="utf-8")
    summary = {k: results[k] for k in ["witness_count", "max_witness_absolute_error", "elapsed_seconds", "environment"]}
    summary["matrix_max_ratio"] = matrix["max_bias_ratio"]
    summary["three_point_bias"] = three["bias"]
    summary["all_assertions_passed"] = True
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/requirements.txt <==
numpy==2.2.1
scipy==1.14.1
matplotlib==3.10.0


==> anc/code/results.json <==
{
  "protocol": "Appendix G",
  "mu": 1.0,
  "L": 20.0,
  "zeta": 1,
  "seed": 731,
  "witness_count": 74,
  "max_witness_absolute_error": 1.1102230246251565e-16,
  "gd": [
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1
    },
    {
      "chi": 12.244897959183673,
      "bias": 0.055405125134381374,
      "theory": 0.055405125134381415,
      "weights": [
        0.9244992295839753,
        0.07550077041602465
      ],
      "gradients": [
        0.2857738033247041,
        -3.499271061118826
      ],
      "K": 2
    },
    {
      "chi": 8.606329816768461,
      "bias": 0.09709450670483108,
      "theory": 0.09709450670483107,
      "weights": [
        0.8959019709843361,
        0.10409802901566384
      ],
      "gradients": [
        0.3408717477103328,
        -2.933654686013414
      ],
      "K": 3
    },
    {
      "chi": 5.4145837966812,
      "bias": 0.15670263362525097,
      "theory": 0.15670263362525097,
      "weights": [
        0.8441052402312705,
        0.15589475976872944
      ],
      "gradients": [
        0.4297515585180065,
        -2.3269258253500906
      ],
      "K": 5
    },
    {
      "chi": 3.5892320048645097,
      "bias": 0.21655496662096635,
      "theory": 0.21655496662096635,
      "weights": [
        0.7820986171673132,
        0.21790138283268673
      ],
      "gradients": [
        0.5278362759991683,
        -1.8945268551447112
      ],
      "K": 8
    },
    {
      "chi": 2.582042834359433,
      "bias": 0.27099139808417916,
      "theory": 0.27099139808417905,
      "weights": [
        0.7208296923733389,
        0.2791703076266611
      ],
      "gradients": [
        0.6223264772260405,
        -1.6068736211536465
      ],
      "K": 12
    },
    {
      "chi": 1.792122512204423,
      "bias": 0.3400286283539627,
      "theory": 0.34002862835396275,
      "weights": [
        0.6418495264341089,
        0.35815047356589125
      ],
      "gradients": [
        0.746992346761731,
        -1.338701801076111
      ],
      "K": 20
    },
    {
      "chi": 1.2428013088598675,
      "bias": 0.4206366756824793,
      "theory": 0.4206366756824793,
      "weights": [
        0.5541290278146164,
        0.44587097218538363
      ],
      "gradients": [
        0.8970138507540892,
        -1.114809987782612
      ],
      "K": 40
    },
    {
      "chi": 1.0396825334587467,
      "bias": 0.4648739810852266,
      "theory": 0.46487398108522654,
      "weights": [
        0.5097276249631496,
        0.4902723750368505
      ],
      "gradients": [
        0.9807303741734847,
        -1.0196482400606333
      ],
      "K": 80
    },
    {
      "chi": 1.0014589164592869,
      "bias": 0.4746174396733669,
      "theory": 0.4746174396733669,
      "weights": [
        0.5003644632541017,
        0.49963553674589845
      ],
      "gradients": [
        0.9992713389651782,
        -1.000729192368888
      ],
      "K": 160
    }
  ],
  "proximal": [
    {
      "chi": 1.0,
      "bias": 0.475,
      "theory": 0.475,
      "weights": [
        0.5,
        0.5
      ],
      "gradients": [
        1.0,
        -1.0
      ],
      "lambda": 0.0
    },
    {
      "chi": 1.188118811881188,
      "bias": 0.43146174908570095,
      "theory": 0.431461749085701,
      "weights": [
        0.5429864253393665,
        0.45701357466063347
      ],
      "gradients": [
        0.917423929634859,
        -1.0900086292691393
      ],
      "lambda": 0.2
    },
    {
      "chi": 1.4634146341463414,
      "bias": 0.38307697330911805,
      "theory": 0.3830769733091181,
      "weights": [
        0.594059405940594,
        0.40594059405940597
      ],
      "gradients": [
        0.8266397845091497,
        -1.2097167578182677
      ],
      "lambda": 0.5
    },
    {
      "chi": 1.9047619047619047,
      "bias": 0.32778114068761827,
      "theory": 0.3277811406876182,
      "weights": [
        0.6557377049180327,
        0.3442622950819672
      ],
      "gradients": [
        0.7245688373094719,
        -1.3801311186847085
      ],
      "lambda": 1.0
    },
    {
      "chi": 2.7272727272727275,
      "bias": 0.2614788942175106,
      "theory": 0.26147889421751064,
      "weights": [
        0.7317073170731707,
        0.26829268292682923
      ],
      "gradients": [
        0.6055300708194983,
        -1.651445647689541
      ],
      "lambda": 2.0
    },
    {
      "chi": 4.800000000000001,
      "bias": 0.17344547654330258,
      "theory": 0.17344547654330256,
      "weights": [
        0.8275862068965517,
        0.17241379310344826
      ],
      "gradients": [
        0.4564354645876384,
        -2.1908902300206647
      ],
      "lambda": 5.0
    },
    {
      "chi": 7.333333333333333,
      "bias": 0.11693691643036606,
      "theory": 0.11693691643036612,
      "weights": [
        0.8800000000000001,
        0.12000000000000002
      ],
      "gradients": [
        0.3692744729379982,
        -2.70801280154532
      ],
      "lambda": 10.0
    },
    {
      "chi": 10.5,
      "bias": 0.07329409123199364,
      "theory": 0.07329409123199367,
      "weights": [
        0.9130434782608695,
        0.08695652173913043
      ],
      "gradients": [
        0.3086066999241838,
        -3.24037034920393
      ],
      "lambda": 20.0
    },
    {
      "chi": 14.571428571428571,
      "bias": 0.0355528564568432,
      "theory": 0.03555285645684319,
      "weights": [
        0.9357798165137615,
        0.06422018348623854
      ],
      "gradients": [
        0.2619684159977919,
        -3.8172540616821107
      ],
      "lambda": 50.0
    },
    {
      "chi": 16.833333333333332,
      "bias": 0.01929555601293168,
      "theory": 0.01929555601293171,
      "weights": [
        0.9439252336448598,
        0.05607476635514019
      ],
      "gradients": [
        0.24373333911071624,
        -4.102844541697057
      ],
      "lambda": 100.0
    }
  ],
  "boundary_checks": [
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 0.0,
      "step_fraction": 0.1
    },
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 0.0,
      "step_fraction": 0.8
    },
    {
      "chi": 20.0,
      "bias": 1.8214596497756474e-17,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 0.0,
      "step_fraction": 1.0
    },
    {
      "chi": 20.0,
      "bias": 2.3906657903305373e-17,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 1.0,
      "step_fraction": 0.1
    },
    {
      "chi": 20.0,
      "bias": 2.3906657903305373e-17,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 1.0,
      "step_fraction": 0.8
    },
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 1.0,
      "step_fraction": 1.0
    },
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 10.0,
      "step_fraction": 0.1
    },
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 10.0,
      "step_fraction": 0.8
    },
    {
      "chi": 20.0,
      "bias": 0.0,
      "theory": 0.0,
      "weights": [
        0.9523809523809523,
        0.047619047619047616
      ],
      "gradients": [
        0.22360679774997896,
        -4.47213595499958
      ],
      "K": 1,
      "lambda": 10.0,
      "step_fraction": 1.0
    },
    {
      "chi": 19.047619047619047,
      "bias": 0.00545544725589984,
      "theory": 0.0054554472558998104,
      "weights": [
        0.9501187648456056,
        0.0498812351543943
      ],
      "gradients": [
        0.22912878474779202,
        -4.364357804719847
      ],
      "K": 2,
      "lambda": 0.0,
      "step_fraction": 0.1
    },
    {
      "chi": 12.244897959183673,
      "bias": 0.055405125134381374,
      "theory": 0.055405125134381415,
      "weights": [
        0.9244992295839753,
        0.07550077041602465
      ],
      "gradients": [
        0.2857738033247041,
        -3.499271061118826
      ],
      "K": 2,
      "lambda": 0.0,
      "step_fraction": 0.8
    },
    {
      "chi": 10.256410256410255,
      "bias": 0.07606087305741638,
      "theory": 0.0760608730574164,
      "weights": [
        0.9111617312072893,
        0.08883826879271071
      ],
      "gradients": [
        0.3122498999199199,
        -3.2025630761017427
      ],
      "K": 2,
      "lambda": 0.0,
      "step_fraction": 1.0
    },
    {
      "chi": 19.09090909090909,
      "bias": 0.005201564866103022,
      "theory": 0.005201564866103,
      "weights": [
        0.9502262443438914,
        0.0497737556561086
      ],
      "gradients": [
        0.22886885410853175,
        -4.369314487526514
      ],
      "K": 2,
      "lambda": 1.0,
      "step_fraction": 0.1
    },
    {
      "chi": 12.475247524752474,
      "bias": 0.05326079461154175,
      "theory": 0.05326079461154178,
      "weights": [
        0.925789860396767,
        0.07421013960323293
      ],
      "gradients": [
        0.28312317135609044,
        -3.5320316426601384
      ],
      "K": 2,
      "lambda": 1.0,
      "step_fraction": 0.8
    },
    {
      "chi": 10.5,
      "bias": 0.07329409123199364,
      "theory": 0.07329409123199367,
      "weights": [
        0.9130434782608695,
        0.08695652173913043
      ],
      "gradients": [
        0.3086066999241838,
        -3.24037034920393
      ],
      "K": 2,
      "lambda": 1.0,
      "step_fraction": 1.0
    },
    {
      "chi": 19.354838709677416,
      "bias": 0.0036661778755338152,
      "theory": 0.0036661778755338495,
      "weights": [
        0.9508716323296355,
        0.049128367670364506
      ],
      "gradients": [
        0.2273030282830976,
        -4.399413450640599
      ],
      "K": 2,
      "lambda": 10.0,
      "step_fraction": 0.1
    },
    {
      "chi": 14.0625,
      "bias": 0.03958333333333334,
      "theory": 0.03958333333333333,
      "weights": [
        0.9336099585062241,
        0.06639004149377593
      ],
      "gradients": [
        0.26666666666666666,
        -3.75
      ],
      "K": 2,
      "lambda": 10.0,
      "step_fraction": 0.8
    },
    {
      "chi": 12.244897959183673,
      "bias": 0.055405125134381394,
      "theory": 0.055405125134381415,
      "weights": [
        0.9244992295839753,
        0.07550077041602465
      ],
      "gradients": [
        0.2857738033247041,
        -3.499271061118826
      ],
      "K": 2,
      "lambda": 10.0,
      "step_fraction": 1.0
    },
    {
      "chi": 18.157301865143513,
      "bias": 0.01081106673134862,
      "theory": 0.010811066731348642,
      "weights": [
        0.9478005824077195,
        0.052199417592280486
      ],
      "gradients": [
        0.23467906168344013,
        -4.261138564414858
      ],
      "K": 3,
      "lambda": 0.0,
      "step_fraction": 0.1
    },
    {
      "chi": 8.606329816768461,
      "bias": 0.09709450670483108,
      "theory": 0.09709450670483107,
      "weights": [
        0.8959019709843361,
        0.10409802901566384
      ],
      "gradients": [
        0.3408717477103328,
        -2.933654686013414
      ],
      "K": 3,
      "lambda": 0.0,
      "step_fraction": 0.8
    },
    {
      "chi": 7.011393514460999,
      "bias": 0.12263103582102748,
      "theory": 0.1226310358210275,
      "weights": [
        0.8751777704846297,
        0.12482222951537032
      ],
      "gradients": [
        0.3776572520156339,
        -2.6479036074715783
      ],
      "K": 3,
      "lambda": 0.0,
      "step_fraction": 1.0
    },
    {
      "chi": 18.239827844082903,
      "bias": 0.010303500294084385,
      "theory": 0.010303500294084373,
      "weights": [
        0.9480244829577545,
        0.05197551704224548
      ],
      "gradients": [
        0.23414755788398375,
        -4.2708111459163005
      ],
      "K": 3,
      "lambda": 1.0,
      "step_fraction": 0.1
    },
    {
      "chi": 8.929749501943236,
      "bias": 0.09261425099851521,
      "theory": 0.09261425099851517,
      "weights": [
        0.8992925249721253,
        0.10070747502787472
      ],
      "gradients": [
        0.33464193430771016,
        -2.9882686462135957
      ],
      "K": 3,
      "lambda": 1.0,
      "step_fraction": 0.8
    },
    {
      "chi": 7.343880099916735,
      "bias": 0.11675562160267336,
      "theory": 0.11675562160267337,
      "weights": [
        0.8801516814689153,
        0.11984831853108474
      ],
      "gradients": [
        0.3690092145916071,
        -2.7099594277252077
      ],
      "K": 3,
      "lambda": 1.0,
      "step_fraction": 1.0
    },
    {
      "chi": 18.74560469754555,
      "bias": 0.007243103655347865,
      "theory": 0.007243103655347844,
      "weights": [
        0.9493558178988408,
        0.05064418210115913
      ],
      "gradients": [
        0.23096718047892562,
        -4.3296194633645975
      ],
      "K": 3,
      "lambda": 10.0,
      "step_fraction": 0.1
    },
    {
      "chi": 11.241840599564831,
      "bias": 0.06530315175554934,
      "theory": 0.06530315175554935,
      "weights": [
        0.9183129373506507,
        0.08168706264934929
      ],
      "gradients": [
        0.2982505742122237,
        -3.3528854140225
      ],
      "K": 3,
      "lambda": 10.0,
      "step_fraction": 0.8
    },
    {
      "chi": 9.830693610049153,
      "bias": 0.08108476467152308,
      "theory": 0.08108476467152308,
      "weights": [
        0.9076698098936009,
        0.09233019010639908
      ],
      "gradients": [
        0.31893921399260744,
        -3.135393692991225
      ],
      "K": 3,
      "lambda": 10.0,
      "step_fraction": 1.0
    },
    {
      "chi": 16.54502506546135,
      "bias": 0.021234947661728214,
      "theory": 0.021234947661728214,
      "weights": [
        0.9430037861861724,
        0.05699621381382762
      ],
      "gradients": [
        0.24584777677484085,
        -4.0675576290276885
      ],
      "K": 5,
      "lambda": 0.0,
      "step_fraction": 0.1
    },
    {
      "chi": 5.4145837966812,
      "bias": 0.15670263362525097,
      "theory": 0.15670263362525097,
      "weights": [
        0.8441052402312705,
        0.15589475976872944
      ],
      "gradients": [
        0.4297515585180065,
        -2.3269258253500906
      ],
      "K": 5,
      "lambda": 0.0,
      "step_fraction": 0.8
    },
    {
      "chi": 4.42049396257223,
      "bias": 0.185250031988142,
      "theory": 0.18525003198814202,
      "weights": [
        0.8155149683949723,
        0.18448503160502774
      ],
      "gradients": [
        0.47562491787121497,
        -2.1024970778986187
      ],
      "K": 5,
      "lambda": 0.0,
      "step_fraction": 1.0
    },
    {
      "chi": 16.695393242200325,
      "bias": 0.020219083643738027,
      "theory": 0.020219083643738017,
      "weights": [
        0.9434881165785466,
        0.056511883421453454
      ],
      "gradients": [
        0.24473815041400693,
        -4.085999662530618
      ],
      "K": 5,
      "lambda": 1.0,
      "step_fraction": 0.1
    },
    {
      "chi": 5.8202584420083685,
      "bias": 0.1469390370321546,
      "theory": 0.14693903703215458,
      "weights": [
        0.8533779902179881,
        0.14662200978201187
      ],
      "gradients": [
        0.41450413304420336,
        -2.4125211795978845
      ],
      "K": 5,
      "lambda": 1.0,
      "step_fraction": 0.8
    },
    {
      "chi": 4.837829803694273,
      "bias": 0.17233602960148778,
      "theory": 0.17233602960148775,
      "weights": [
        0.8287034679621554,
        0.1712965320378446
      ],
      "gradients": [
        0.45464739511624147,
        -2.1995067182653187
      ],
      "K": 5,
      "lambda": 1.0,
      "step_fraction": 1.0
    },
    {
      "chi": 17.626475087961953,
      "bias": 0.014133543739183704,
      "theory": 0.014133543739183716,
      "weights": [
        0.9463129768097515,
        0.05368702319024853
      ],
      "gradients": [
        0.2381865666124032,
        -4.198389582680716
      ],
      "K": 5,
      "lambda": 10.0,
      "step_fraction": 0.1
    },
    {
      "chi": 8.899282656567703,
      "bias": 0.0930279718099855,
      "theory": 0.09302797180998548,
      "weights": [
        0.898982579375431,
        0.10101742062456895
      ],
      "gradients": [
        0.33521427104897933,
        -2.9831665485801664
      ],
      "K": 5,
      "lambda": 10.0,
      "step_fraction": 0.8
    },
    {
      "chi": 8.16535962108699,
      "bias": 0.10353982241103067,
      "theory": 0.10353982241103066,
      "weights": [
        0.890893533768247,
        0.10910646623175298
      ],
      "gradients": [
        0.34995511175994215,
        -2.8575093387576165
      ],
      "K": 5,
      "lambda": 10.0,
      "step_fraction": 1.0
    },
    {
      "chi": 9.208803524101295,
      "bias": 0.0889012781508301,
      "theory": 0.08890127815083011,
      "weights": [
        0.9020453280701146,
        0.09795467192988537
      ],
      "gradients": [
        0.3295326087311418,
        -3.034601048589632
      ],
      "K": 20,
      "lambda": 0.0,
      "step_fraction": 0.1
    },
    {
      "chi": 1.792122512204423,
      "bias": 0.3400286283539627,
      "theory": 0.34002862835396275,
      "weights": [
        0.6418495264341089,
        0.35815047356589125
      ],
      "gradients": [
        0.746992346761731,
        -1.338701801076111
      ],
      "K": 20,
      "lambda": 0.0,
      "step_fraction": 0.8
    },
    {
      "chi": 1.558812245795861,
      "bias": 0.3692597690670983,
      "theory": 0.36925976906709834,
      "weights": [
        0.6091936789645258,
        0.3908063210354742
      ],
      "gradients": [
        0.8009457394801832,
        -1.2485240269197309
      ],
      "K": 20,
      "lambda": 0.0,
      "step_fraction": 1.0
    },
    {
      "chi": 9.605600248383066,
      "bias": 0.08384500004723841,
      "theory": 0.0838450000472384,
      "weights": [
        0.9057101930508402,
        0.09428980694915975
      ],
      "gradients": [
        0.3226545141644976,
        -3.0992902814004153
      ],
      "K": 20,
      "lambda": 1.0,
      "step_fraction": 0.1
    },
    {
      "chi": 2.3957773574905192,
      "bias": 0.28433716773792317,
      "theory": 0.28433716773792306,
      "weights": [
        0.7055166182216963,
        0.29448338177830374
      ],
      "gradients": [
        0.6460658298000049,
        -1.5478298864831752
      ],
      "K": 20,
      "lambda": 1.0,
      "step_fraction": 0.8
    },
    {
      "chi": 2.2023158625785024,
      "bias": 0.29982214033977633,
      "theory": 0.29982214033977633,
      "weights": [
        0.6877259949008275,
        0.3122740050991724
      ],
      "gradients": [
        0.6738452891393185,
        -1.4840201691953188
      ],
      "K": 20,
      "lambda": 1.0,
      "step_fraction": 1.0
    },
    {
      "chi": 12.240452332408218,
      "bias": 0.05544695241187902,
      "theory": 0.055446952411879025,
      "weights": [
        0.9244738793740201,
        0.07552612062597991
      ],
      "gradients": [
        0.2858256939045896,
        -3.4986357816166316
      ],
      "K": 20,
      "lambda": 10.0,
      "step_fraction": 0.1
    },
    {
      "chi": 7.3404129968942895,
      "bias": 0.11681518436148802,
      "theory": 0.11681518436148801,
      "weights": [
        0.8801018606186085,
        0.1198981393813914
      ],
      "gradients": [
        0.36909635150919334,
        -2.709319655724346
      ],
      "K": 20,
      "lambda": 10.0,
      "step_fraction": 0.8
    },
    {
      "chi": 7.334124003173814,
      "bias": 0.11692331399067854,
      "theory": 0.1169233139906786,
      "weights": [
        0.880011384565531,
        0.119988615434469
      ],
      "gradients": [
        0.3692545672165975,
        -2.7081587847048065
      ],
      "K": 20,
      "lambda": 10.0,
      "step_fraction": 1.0
    },
    {
      "chi": 2.5365257483476236,
      "bias": 0.27412649883172996,
      "theory": 0.27412649883172996,
      "weights": [
        0.7172366126650621,
        0.28276338733493783
      ],
      "gradients": [
        0.6278853677830857,
        -1.5926474023925143
      ],
      "K": 100,
      "lambda": 0.0,
      "step_fraction": 0.1
    },
    {
      "chi": 1.0171598108479933,
      "bias": 0.470550895272836,
      "theory": 0.47055089527283595,
      "weights": [
        0.5042534584408509,
        0.495746541559149
      ],
      "gradients": [
        0.9915289610703006,
        -1.0085434104925743
      ],
      "K": 100,
      "lambda": 0.0,
      "step_fraction": 0.8
    },
    {
      "chi": 1.0059557906529255,
      "bias": 0.47344333353007984,
      "theory": 0.47344333353007984,
      "weights": [
        0.5014845268975212,
        0.49851547310247873
      ],
      "gradients": [
        0.9970353407877103,
        -1.00297347455101
      ],
      "K": 100,
      "lambda": 0.0,
      "step_fraction": 1.0
    },
    {
      "chi": 3.0923869785844196,
      "bias": 0.24036730265646492,
      "theory": 0.2403673026564649,
      "weights": [
        0.7556438320146581,
        0.24435616798534182
      ],
      "gradients": [
        0.568660525532516,
        -1.7585184043917252
      ],
      "K": 100,
      "lambda": 1.0,
      "step_fraction": 0.1
    },
    {
      "chi": 1.9054509397749444,
      "bias": 0.32770939136288096,
      "theory": 0.32770939136288096,
      "weights": [
        0.6558193475889633,
        0.3441806524110367
      ],
      "gradients": [
        0.7244378188638981,
        -1.3803807227627254
      ],
      "K": 100,
      "lambda": 1.0,
      "step_fraction": 0.8
    },
    {
      "chi": 1.9048476659664095,
      "bias": 0.3277722083616783,
      "theory": 0.32777220836167825,
      "weights": [
        0.6557478687381318,
        0.34425213126186827
      ],
      "gradients": [
        0.7245525261375118,
        -1.3801621882831052
      ],
      "K": 100,
      "lambda": 1.0,
      "step_fraction": 1.0
    },
    {
      "chi": 7.512379113090765,
      "bias": 0.11390189927875281,
      "theory": 0.1139018992787528,
      "weights": [
        0.8825240292150346,
        0.11747597078496534
      ],
      "gradients": [
        0.3648473966667457,
        -2.740871962184802
      ],
      "K": 100,
      "lambda": 10.0,
      "step_fraction": 0.1
    },
    {
      "chi": 7.333333333333336,
      "bias": 0.11693691643036606,
      "theory": 0.11693691643036606,
      "weights": [
        0.88,
        0.11999999999999997
      ],
      "gradients": [
        0.36927447293799814,
        -2.7080128015453204
      ],
      "K": 100,
      "lambda": 10.0,
      "step_fraction": 0.8
    },
    {
      "chi": 7.33333333333333,
      "bias": 0.11693691643036616,
      "theory": 0.11693691643036615,
      "weights": [
        0.88,
        0.12000000000000004
      ],
      "gradients": [
        0.36927447293799825,
        -2.7080128015453195
      ],
      "K": 100,
      "lambda": 10.0,
      "step_fraction": 1.0
    }
  ],
  "matrix": {
    "count": 400,
    "max_bias_ratio": 0.9046972852868027,
    "max_identity_error": 5.273559366969494e-16,
    "max_mean_constraint_error": 8.602549512387565e-16,
    "max_energy_error": 7.549516567451064e-15,
    "records": [
      {
        "bias_ratio": 0.4926834314886512,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.4752290795525882e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.41607226463205804,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.345813473843216e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.6440944571030391,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 4.1135996370420337e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.3877855084387124,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 5.0515910130503314e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.5409307743527005,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 3.976910255744977e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.367004714542107,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 6.177174679671291e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.40369998306680055,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.3677939848675725e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.1801673162066577,
        "identity_error": 2.0816681711721685e-17,
        "mean_constraint_error": 1.6925781495328401e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.6476410295458207,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 9.862021202144893e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4617131353607524,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.1643341981219687e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.2416090510779738,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 1.594229986468292e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5211911454006418,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 9.57109213004663e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.4988871150242323,
        "identity_error": 1.942890293094024e-16,
        "mean_constraint_error": 6.395485761103509e-16,
        "energy_error": 2.6645352591003757e-15
      },
      {
        "bias_ratio": 0.48533042770353024,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 7.850462293418876e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3416406337703882,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 8.326672684688674e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.30210869981654975,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 3.3243385450547913e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.7139302037785858,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.0146278828150445e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.706894894271178,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.763878168445254e-17,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.653066619996765,
        "identity_error": 1.3877787807814457e-16,
        "mean_constraint_error": 6.23265649448857e-16,
        "energy_error": 1.9984014443252818e-15
      },
      {
        "bias_ratio": 0.38517199705569843,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 1.798766884999431e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.3225941453923427,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.3439044889355727e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.17045211365581472,
        "identity_error": 0.0,
        "mean_constraint_error": 3.408544027809528e-16,
        "energy_error": 1.4432899320127035e-15
      },
      {
        "bias_ratio": 0.46428162517530247,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.970900714413153e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.48385436751492583,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.28709000412824e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.5034993597091443,
        "identity_error": 1.6653345369377348e-16,
        "mean_constraint_error": 5.413527412668123e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.37884789819711945,
        "identity_error": 0.0,
        "mean_constraint_error": 7.443156491470139e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.36116795634913956,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.6988786639811916e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.43190363511535673,
        "identity_error": 1.249000902703301e-16,
        "mean_constraint_error": 4.43058020559011e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.5632008298411532,
        "identity_error": 1.942890293094024e-16,
        "mean_constraint_error": 2.292693864896525e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.6440118977543207,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2719202621569003e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4142930739913428,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.9040911533613541e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.1817127881176819,
        "identity_error": 3.469446951953614e-17,
        "mean_constraint_error": 1.8094421531119201e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.8733951508368087,
        "identity_error": 3.3306690738754696e-16,
        "mean_constraint_error": 1.0961750450385873e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.526613839601743,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.3549178726111002e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.6753415308571693,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.6943551349561353e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.2280773895212028,
        "identity_error": 3.469446951953614e-17,
        "mean_constraint_error": 1.8683543625880677e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.339383020912558,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.1102230246251565e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.5304762904158309,
        "identity_error": 0.0,
        "mean_constraint_error": 3.9129455730789976e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.2539497852524938,
        "identity_error": 1.8041124150158794e-16,
        "mean_constraint_error": 4.664696909010278e-16,
        "energy_error": 3.885780586188048e-15
      },
      {
        "bias_ratio": 0.6019675626703966,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.150186949401683e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.5571537890170222,
        "identity_error": 0.0,
        "mean_constraint_error": 1.184703104989684e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.6289087048143711,
        "identity_error": 1.3877787807814457e-16,
        "mean_constraint_error": 1.957087932848219e-16,
        "energy_error": 1.4432899320127035e-15
      },
      {
        "bias_ratio": 0.4240820514489463,
        "identity_error": 0.0,
        "mean_constraint_error": 2.1499376424746292e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.34979778984748167,
        "identity_error": 0.0,
        "mean_constraint_error": 1.0862472174836594e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.3548984767195632,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.811167999798187e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.3251769522661649,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 9.3099071242022e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.24948058409566432,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.8596365118996589e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.6311354475450575,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.5340660093359824e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.5195182593693705,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.671248854740926e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.29971826117381695,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.1787187531142043e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.3789999651128855,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.1305686787232887e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.12760481055614803,
        "identity_error": 2.1510571102112408e-16,
        "mean_constraint_error": 4.959944223533431e-16,
        "energy_error": 7.549516567451064e-15
      },
      {
        "bias_ratio": 0.2717302260905248,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 7.88106850030428e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.24920165146764853,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.420559318810146e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.11810205668892126,
        "identity_error": 1.734723475976807e-17,
        "mean_constraint_error": 5.7398059358714e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.148952082507318,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 8.239479992065644e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.65823318194651,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.673381922964069e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.42274500822189476,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.7232396134211364e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.28085683943657647,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.7030556577017743e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.5025379672234529,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.0689077556528787e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.20022247694685757,
        "identity_error": 2.0816681711721685e-17,
        "mean_constraint_error": 8.866122513586666e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.2818546750750562,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.320215989552456e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.3231486284347553,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 5.446037196307369e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.649909633996335,
        "identity_error": 0.0,
        "mean_constraint_error": 1.469096744237406e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.28142505559058345,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2394783032935408e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.2656603002585758,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.0852728809837733e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.2473198046140748,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.684877952577749e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.7593722329134347,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.245004513516506e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.38084714062028413,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 7.505561329662603e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.39299266446587816,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.1031676915590914e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5327451665387332,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.6203886612893568e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.7811490202496735,
        "identity_error": 2.220446049250313e-16,
        "mean_constraint_error": 2.3080624599066802e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.24179033910450481,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.0016521598598305e-16,
        "energy_error": 1.9984014443252818e-15
      },
      {
        "bias_ratio": 0.34904117705654963,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 5.204170427930421e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.6611094374025575,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.847483988694276e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.4413266724974839,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 2.0819883955821418e-16,
        "energy_error": 1.2212453270876722e-15
      },
      {
        "bias_ratio": 0.4067556208210204,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.8247608933537687e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5819379107878048,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 7.88106850030428e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.320135885216437,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.8423243915556383e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4487383408786045,
        "identity_error": 0.0,
        "mean_constraint_error": 1.3548623466035522e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.42160872424393325,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.5515838457795457e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.5191470093979785,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.384297404680616e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.49784543052218067,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.233418580553798e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.47255084883032705,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.3018518929051675e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.5873267787499261,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 8.121767085755589e-17,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.3368604913628026,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.1483620467588121e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.41779206732760293,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.1487550522620214e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.09820017194716964,
        "identity_error": 3.469446951953614e-17,
        "mean_constraint_error": 1.9329521701561158e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.6949333392353064,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.0487183367094034e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.3865220070402155,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 8.565828446965683e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.30523963947795774,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.864035700386585e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.6642860856851681,
        "identity_error": 0.0,
        "mean_constraint_error": 1.3035338867864666e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.6293808473261234,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.689018570094359e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.21546887610846063,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.5177266549920845e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.48362962244673496,
        "identity_error": 0.0,
        "mean_constraint_error": 1.5107430402070223e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.6327764705408787,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 8.777083671441753e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.41306790664646026,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 4.4022346672339675e-17,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.4278071810841682,
        "identity_error": 0.0,
        "mean_constraint_error": 7.590661937495327e-17,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.1972540995594986,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.702880942449144e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.34591482281346264,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.6580127824765399e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.7202150333609146,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 1.4642498556447771e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.510845783204071,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.0431444859552239e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.519759480242734,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.2708842759652556e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.44011203780098496,
        "identity_error": 9.71445146547012e-17,
        "mean_constraint_error": 2.330476870336199e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.19591249750331677,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.8108944478312656e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5165876202174482,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.1677797545656835e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.7433981493345694,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 7.873905844548143e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.408472712005971,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.0031442548020353e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3348545847539206,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.469096744237406e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.37491671359679674,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.517461693011718e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.4297783027037655,
        "identity_error": 0.0,
        "mean_constraint_error": 1.0007790978631675e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.6072066596014023,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 5.683867199585076e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.3552673952974799,
        "identity_error": 9.71445146547012e-17,
        "mean_constraint_error": 1.6782945342419286e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.43206616098459855,
        "identity_error": 2.3592239273284576e-16,
        "mean_constraint_error": 7.376879711970135e-16,
        "energy_error": 5.329070518200751e-15
      },
      {
        "bias_ratio": 0.4570647352851885,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.3739404179415138e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.4601297835121645,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.482741625813842e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.37376782326018143,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.0454773922378814e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4635948360532314,
        "identity_error": 0.0,
        "mean_constraint_error": 1.7512976435879405e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.520008909319209,
        "identity_error": 0.0,
        "mean_constraint_error": 3.516352976548009e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5990639553429851,
        "identity_error": 1.6653345369377348e-16,
        "mean_constraint_error": 3.6088919696935627e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3714604937693503,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.0328526677402942e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.22025794698792878,
        "identity_error": 2.0816681711721685e-17,
        "mean_constraint_error": 4.362691589723632e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.484000351399617,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 4.918789985999062e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.2907105421152277,
        "identity_error": 0.0,
        "mean_constraint_error": 9.127102128200013e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3906144637894745,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.4989749858723e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.1882626411064808,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.3568875737698852e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.3882642852260336,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.6839555065959571e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.34044576585474773,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.1898779786837934e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.2856225426171817,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.243434111464098e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.6836910714665606,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.242025235105681e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.3330825104580877,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.040470972244059e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.3083083031222219,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.7421884092632496e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4686361734092159,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.13758480371159e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.7990494318516156,
        "identity_error": 2.220446049250313e-16,
        "mean_constraint_error": 4.757065991401635e-17,
        "energy_error": 1.4432899320127035e-15
      },
      {
        "bias_ratio": 0.3111635780204174,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 9.719877011477219e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.39450849180971115,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.5673907444456745e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.25243362499936306,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.5469220910896388e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.659894742006831,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 1.7974280185057726e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.460205564911428,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.1863530217316154e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.2779500514783248,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 6.95621950866484e-17,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.5914586535716922,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.0749688212373146e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.36569042984219435,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 4.791771302340487e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.4943459492165817,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.2515945519639396e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3063119407413489,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.0227515343646851e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.9046972852868027,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 6.206335383118183e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3516869356764187,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 5.647850449853784e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.3315730656768068,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 3.2332300478121564e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.5847968864170122,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.8463195827281384e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3961254982683837,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 1.136086615185159e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3144678889519408,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 5.737504472716237e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.47665969841347056,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 1.8177385842962546e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.19486137754262914,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.0747176737343018e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.6728443170637368,
        "identity_error": 2.498001805406602e-16,
        "mean_constraint_error": 1.407954141766376e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.24132620248963388,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 6.411628082082238e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.49772269951912446,
        "identity_error": 0.0,
        "mean_constraint_error": 1.8926779167518858e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.2853825480890119,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.082824332422744e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.5584140583181006,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 3.0813689532136643e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.44904637730067787,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.1923281569198015e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.49459330514965877,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.239479992065644e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.2523948354046414,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.0490308144984482e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.4468953319295477,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.7826341206873999e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.24444308709114856,
        "identity_error": 0.0,
        "mean_constraint_error": 2.2155617675336807e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.28235518102926127,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.8558907287742406e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.33331672891030406,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 8.848790273336439e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.5046738102092904,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 9.865453393846772e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.28998605255535426,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 3.3219841332160006e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.3701748359916437,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.3524625175704445e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.21541323200422033,
        "identity_error": 2.0816681711721685e-17,
        "mean_constraint_error": 5.2365954795059664e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.28224833626608525,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.3072726949989665e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.17819939529471884,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.0573118332777754e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.4986277302084822,
        "identity_error": 0.0,
        "mean_constraint_error": 1.8164965352381474e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.23500913757414613,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.7187774663282427e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.5190261650005578,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 8.022892785909888e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.325696552813588,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.6034290818086304e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.27603801322167537,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.793437587099164e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5308056143494831,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.510704135196192e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.13544000654332752,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.0348992283895097e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.2807764171478341,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.3989413113021565e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.5874462079448544,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 1.576213700060856e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.41023028636550246,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.9784975643065767e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.38912162481224377,
        "identity_error": 0.0,
        "mean_constraint_error": 4.5947664294029444e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3093730394302206,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.4046172853913366e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3912149360685141,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.9118562087034457e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.4647912229513101,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 7.88106850030428e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.27582605830761725,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 3.336535434130048e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.35167891464711853,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 2.144770042029178e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.2773972157027865,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.978071086106445e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.38735035082406705,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.0288293754425354e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.7175190910294308,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.355534721610419e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.13421708975799826,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.4254318964189535e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.67013633368425,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.1284960951691644e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5595151043498943,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.99076525234783e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.348958572494397,
        "identity_error": 0.0,
        "mean_constraint_error": 2.444975662751205e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.6784969172204914,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 1.0500451862475693e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5614729195291462,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.0198049666328888e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.1888211284774147,
        "identity_error": 0.0,
        "mean_constraint_error": 3.256293606244218e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3417800550295397,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 5.162534754022016e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.6400804476621365,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.086108692045682e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4977091970500924,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.511928411240805e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.6776840921998637,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 9.936498493193006e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.372941076864413,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.388273359893143e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.42816254882997307,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2098374922832816e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.11840094288313902,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 4.681383603107347e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.360493112248643,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.3765078501691444e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.3969629442461674,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 4.670885906470169e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.6149150005906442,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.1449174941446927e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.4365978182245138,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 1.6482611831264015e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.3314554625754442,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.0396099332657776e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.6415500514428657,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.6132253749959986e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.3724300572583476,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 2.2898349882893854e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.23576184097871752,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.0597442610464125e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5237682337809266,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 4.310080976017751e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.553889618708512,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.6327727958755168e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.6356171216649256,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 3.0938441821792777e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.332597452226033,
        "identity_error": 1.249000902703301e-16,
        "mean_constraint_error": 5.228349790008045e-16,
        "energy_error": 3.3306690738754696e-15
      },
      {
        "bias_ratio": 0.3264701954284114,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.3724523730670963e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4202092076898371,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.505940008243939e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.25260981887835837,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 9.238115103237207e-17,
        "energy_error": 1.4432899320127035e-15
      },
      {
        "bias_ratio": 0.5067308946311113,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.694437020857657e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.2798174550220997,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.6361670521979892e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.23478897015059075,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.7263767227749705e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5879906920005757,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.463690523629807e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.7172100843277166,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.546139416680338e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.4127344690514962,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.6768594809361232e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.18065801653952887,
        "identity_error": 4.85722573273506e-17,
        "mean_constraint_error": 4.567563477673269e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.24165819375486566,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.5978300543325405e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.3692295762682898,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.1644455617367582e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.561506229957495,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.32847949227958e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.43620081803909805,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 5.721958498152797e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.50972623293282,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.084989098923192e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.7231824711731253,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.8142146064389793e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.43726839504950044,
        "identity_error": 0.0,
        "mean_constraint_error": 1.6537292768255252e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.2937685337380173,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.2719202621569003e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.41358701621546834,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 7.815302358511473e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3287195584211688,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.993834424997155e-17,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.48509603225207504,
        "identity_error": 0.0,
        "mean_constraint_error": 2.8901795945203176e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.3737211722809097,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 3.3824883703976606e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.5251126135909353,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.6947990901936655e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5469736677352,
        "identity_error": 1.942890293094024e-16,
        "mean_constraint_error": 1.6943551349561353e-16,
        "energy_error": 1.2212453270876722e-15
      },
      {
        "bias_ratio": 0.31376419460214816,
        "identity_error": 0.0,
        "mean_constraint_error": 1.052907129920727e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4585720963378311,
        "identity_error": 9.71445146547012e-17,
        "mean_constraint_error": 1.7448043699892526e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.4949020464638323,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.7755575615628914e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.2828453284348222,
        "identity_error": 0.0,
        "mean_constraint_error": 2.235573350548999e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.14049824694860016,
        "identity_error": 0.0,
        "mean_constraint_error": 7.174963931161662e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.3741233831744572,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 3.98609107286759e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.5561531500258687,
        "identity_error": 0.0,
        "mean_constraint_error": 1.1610990315520314e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.5351320935574149,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.6924282178544666e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.6039239353643894,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.563923207108756e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.6398600000153459,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.1364582767275725e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.47140021477155725,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.2761718180646587e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4479637726064791,
        "identity_error": 0.0,
        "mean_constraint_error": 8.582937747229195e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.24305352313642029,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 1.6443311971702637e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.20945296662279714,
        "identity_error": 2.0816681711721685e-17,
        "mean_constraint_error": 4.0914717393520015e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.34484120294533605,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 5.594315114139762e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.31476427499592313,
        "identity_error": 0.0,
        "mean_constraint_error": 4.2209359382276987e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.47300252837187534,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.208966613210483e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.14164229835921627,
        "identity_error": 0.0,
        "mean_constraint_error": 3.7043556597280256e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5908311099638875,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.7694793740922077e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.1808704412831609,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 9.566178182209171e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.519113123442858,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.79375304146586e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.28840767438643694,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 3.4012194597264537e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.6449849297480185,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.1596545800608505e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5773355951417165,
        "identity_error": 1.6653345369377348e-16,
        "mean_constraint_error": 6.263613019912225e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.18300826197521564,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.4152092146854056e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.580529049274009,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.1031676915590914e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.6020142577020119,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.699674944388148e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.52748386254922,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 5.764693876996974e-17,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.7288811304665486,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.8683543625880677e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.12560747978154155,
        "identity_error": 3.469446951953614e-17,
        "mean_constraint_error": 2.407706197318431e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.21728959150871843,
        "identity_error": 6.938893903907228e-18,
        "mean_constraint_error": 2.2243121021846805e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.31260736246263826,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.0703617636724364e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3945491559756357,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.2522925821310322e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.18317960776091094,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.765100351681743e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.2283112131819607,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 1.642041997679149e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.2452484305078704,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.4853933797276152e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.12373931129623905,
        "identity_error": 0.0,
        "mean_constraint_error": 6.069846772046872e-16,
        "energy_error": 1.9984014443252818e-15
      },
      {
        "bias_ratio": 0.23596843144197518,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.6537292768255252e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.6173587908505919,
        "identity_error": 0.0,
        "mean_constraint_error": 1.3092278833360675e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.23055132124103725,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 3.345273782981758e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.6204333372173169,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.253150018736895e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5960251044521739,
        "identity_error": 0.0,
        "mean_constraint_error": 1.2931837035639725e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.3693205231203009,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 4.443059973708341e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.45714440831776787,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.9044349584045793e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.6949953750156641,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 8.682286664786625e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.23936259736617685,
        "identity_error": 0.0,
        "mean_constraint_error": 4.7955850493674044e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.5217916517543434,
        "identity_error": 0.0,
        "mean_constraint_error": 4.2653389857925405e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.6022284821642583,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.893949450598201e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.3297053301615418,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.2795613023561818e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.27319242823504847,
        "identity_error": 0.0,
        "mean_constraint_error": 3.549703742730299e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.683180331600879,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.938893903907228e-18,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.1998980452918365,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.4202345691939636e-16,
        "energy_error": 1.1102230246251565e-15
      },
      {
        "bias_ratio": 0.30866201437660834,
        "identity_error": 9.71445146547012e-17,
        "mean_constraint_error": 3.694757392178785e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5423283505685388,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 1.357331055441659e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.4101551938237976,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.630438363251277e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.6095399001880165,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 1.1076450513975275e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.21783044326119322,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 5.935293951485589e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.5087461145089847,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.2228801994604297e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.2749907605845029,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.908255262090379e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3370246165823616,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 2.56293285448053e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.18667928522106964,
        "identity_error": 3.469446951953614e-17,
        "mean_constraint_error": 9.501471788262684e-17,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.3198912391198576,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 2.3715801741363926e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.36351087644512664,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2855693810632302e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.37162976363773514,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 5.835275607609835e-16,
        "energy_error": 1.9984014443252818e-15
      },
      {
        "bias_ratio": 0.40290311071862034,
        "identity_error": 0.0,
        "mean_constraint_error": 6.059128614320848e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3138770670166207,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.631431711186405e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5209044665628338,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 7.268393035079734e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.2965994848320595,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.175816293841664e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.35157112645475047,
        "identity_error": 2.0816681711721685e-16,
        "mean_constraint_error": 3.176770830354169e-16,
        "energy_error": 2.7755575615628914e-15
      },
      {
        "bias_ratio": 0.4233410611329587,
        "identity_error": 1.249000902703301e-16,
        "mean_constraint_error": 7.850462293418876e-17,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.1608656351362008,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.779890987404683e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.5844491684723913,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 3.4226845915580905e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.37368687418789465,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 3.06884301130794e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.2923208209127519,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.5952914070742872e-16,
        "energy_error": 1.2212453270876722e-15
      },
      {
        "bias_ratio": 0.7605126098975123,
        "identity_error": 2.220446049250313e-16,
        "mean_constraint_error": 4.3297447808578483e-16,
        "energy_error": 1.9984014443252818e-15
      },
      {
        "bias_ratio": 0.24201163784169977,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.043183998584152e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.45202892767595004,
        "identity_error": 0.0,
        "mean_constraint_error": 1.7109685898544713e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4982044586711919,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2403045396147343e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.20537925656849673,
        "identity_error": 1.249000902703301e-16,
        "mean_constraint_error": 8.602549512387565e-16,
        "energy_error": 5.662137425588298e-15
      },
      {
        "bias_ratio": 0.25588507802882277,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.171048186511109e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5654637829446785,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.925464916051557e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.48152400155246766,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 7.601177430610147e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.36185555633693584,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.1783334445688457e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3638848249023137,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.561946577567963e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4523750171875298,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2083641149740242e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.633441689406742,
        "identity_error": 5.273559366969494e-16,
        "mean_constraint_error": 3.2784466642541926e-16,
        "energy_error": 3.6637359812630166e-15
      },
      {
        "bias_ratio": 0.42657849947588045,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 9.349626722466749e-17,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.6176406637796309,
        "identity_error": 0.0,
        "mean_constraint_error": 2.060020647892968e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.7611651466139076,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.9796874070320123e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.361622311201078,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 3.0006328868505026e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.6162867201610883,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.925231146709438e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4808990272764494,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.1213145738189374e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3660019989769173,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.320457098316624e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.4768893681696818,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.4882269437304651e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.5567142826754817,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 7.027771385307666e-17,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.3327696993852346,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.6653345369377348e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.22645689865022747,
        "identity_error": 0.0,
        "mean_constraint_error": 3.9653517233287815e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.4571102869981381,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.1299691841074092e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.5884724585416676,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.2794688166302258e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.4124603252228691,
        "identity_error": 9.71445146547012e-17,
        "mean_constraint_error": 3.380174462224883e-16,
        "energy_error": 1.887379141862766e-15
      },
      {
        "bias_ratio": 0.3707410514127532,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 3.314002943249781e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.3686512227622249,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.0480576168472862e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.5414639894950973,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.403703357979455e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.7534326416277828,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 3.4867510341210807e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.4301446579352192,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.1401173213157953e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.7366877692750681,
        "identity_error": 0.0,
        "mean_constraint_error": 1.8722159327344614e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.2710007801691067,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 8.760460899774938e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.28694166578506164,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 3.1063177474195813e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.85313532318361,
        "identity_error": 0.0,
        "mean_constraint_error": 2.7088361131887196e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.46661046280737595,
        "identity_error": 1.249000902703301e-16,
        "mean_constraint_error": 1.1561525486094804e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.32960209275821223,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.344665856764316e-17,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.3236151237553866,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.0500451862475693e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.2862444049790917,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.1714201148076235e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.30140648879327014,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 3.7617909555076325e-17,
        "energy_error": 1.2212453270876722e-15
      },
      {
        "bias_ratio": 0.3370082767677668,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.4224732503009818e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.21667473942534304,
        "identity_error": 4.85722573273506e-17,
        "mean_constraint_error": 3.4967918672634315e-16,
        "energy_error": 1.7763568394002505e-15
      },
      {
        "bias_ratio": 0.6963923790748164,
        "identity_error": 1.3877787807814457e-16,
        "mean_constraint_error": 8.886119947416683e-17,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.48981847324792754,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.2771838694454674e-16,
        "energy_error": 9.992007221626409e-16
      },
      {
        "bias_ratio": 0.3662244730454473,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 8.640283566743133e-17,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.35168302424550996,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 4.063321286538681e-16,
        "energy_error": 8.881784197001252e-16
      },
      {
        "bias_ratio": 0.4625271215502808,
        "identity_error": 6.938893903907228e-17,
        "mean_constraint_error": 6.530030066925315e-17,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.347989855635186,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 3.068254603094055e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.2537093920742764,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 3.6287791585033346e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.30826558327427434,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.490247619398042e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.35513599570606635,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.533244350508969e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.2779538995015274,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.8211532207911455e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.5330853617431136,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.6377495807321625e-16,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.410261418813625,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.6570014716248905e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.45607760226812344,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.8824747269678055e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.2594721644755065,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.3961957095243493e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.40119254294948326,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.1188630228279524e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.19622666876964184,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 5.36049202688126e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.3608909977925827,
        "identity_error": 0.0,
        "mean_constraint_error": 3.107237929811018e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.7205703495735565,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.0514526207153605e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3405254584304895,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 5.281314270102485e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.4484419953955812,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.634553275915921e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.6517395608110111,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 1.9784975643065767e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.41646103944212026,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 6.041353613722671e-17,
        "energy_error": 1.1102230246251565e-16
      },
      {
        "bias_ratio": 0.31504824830236233,
        "identity_error": 0.0,
        "mean_constraint_error": 1.7151461554876922e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.38702808353266693,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 8.777083671441753e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.47577225945618085,
        "identity_error": 1.1102230246251565e-16,
        "mean_constraint_error": 2.323234527365937e-16,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.4509150804807311,
        "identity_error": 0.0,
        "mean_constraint_error": 2.1912517182196178e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.3064308700942705,
        "identity_error": 0.0,
        "mean_constraint_error": 3.156369317986115e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.3410672679669264,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.4344211908574892e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.40891097938014337,
        "identity_error": 0.0,
        "mean_constraint_error": 5.181983725791226e-16,
        "energy_error": 7.771561172376096e-16
      },
      {
        "bias_ratio": 0.303903777148792,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.2820021940591556e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.22090512660766579,
        "identity_error": 2.0816681711721685e-17,
        "mean_constraint_error": 1.1443916996305594e-16,
        "energy_error": 1.2212453270876722e-15
      },
      {
        "bias_ratio": 0.12113705335053855,
        "identity_error": 1.0408340855860843e-16,
        "mean_constraint_error": 3.6468822262597274e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.3116961057572635,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 2.8790735041862005e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.3593439957505021,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.4455566366144742e-16,
        "energy_error": 0.0
      },
      {
        "bias_ratio": 0.2993366416640983,
        "identity_error": 5.551115123125783e-17,
        "mean_constraint_error": 2.6945789820192466e-16,
        "energy_error": 1.5543122344752192e-15
      },
      {
        "bias_ratio": 0.594459355398921,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 2.1854762094519229e-16,
        "energy_error": 2.220446049250313e-16
      },
      {
        "bias_ratio": 0.3520408712253087,
        "identity_error": 8.326672684688674e-17,
        "mean_constraint_error": 4.799387683327045e-16,
        "energy_error": 2.220446049250313e-15
      },
      {
        "bias_ratio": 0.3243101567805681,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.5114578570758853e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.44283869342644816,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.6094644373830793e-16,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.40955908968770605,
        "identity_error": 2.7755575615628914e-17,
        "mean_constraint_error": 1.2038530986592155e-16,
        "energy_error": 5.551115123125783e-16
      },
      {
        "bias_ratio": 0.43487303866781696,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 1.9748438260743943e-16,
        "energy_error": 4.440892098500626e-16
      },
      {
        "bias_ratio": 0.5383951762611968,
        "identity_error": 1.3877787807814457e-16,
        "mean_constraint_error": 9.325248033558724e-17,
        "energy_error": 1.3322676295501878e-15
      },
      {
        "bias_ratio": 0.7200624859317449,
        "identity_error": 1.6653345369377348e-16,
        "mean_constraint_error": 5.76913746145663e-17,
        "energy_error": 6.661338147750939e-16
      },
      {
        "bias_ratio": 0.17291818872919618,
        "identity_error": 4.163336342344337e-17,
        "mean_constraint_error": 2.0062885096040707e-16,
        "energy_error": 3.3306690738754696e-16
      },
      {
        "bias_ratio": 0.37710275073335175,
        "identity_error": 1.3877787807814457e-17,
        "mean_constraint_error": 2.723515857283587e-16,
        "energy_error": 0.0
      }
    ]
  },
  "nonlinear": [
    {
      "lambda": 0.0,
      "fixed_point": -0.18208938781555828,
      "bias": 0.18208938781555828,
      "theory_bound": 0.475,
      "certificates": [
        {
          "x": -0.18208938781555828,
          "delta": 7.150387920919873e-15,
          "aggregate_residual": 5.551115123125783e-17,
          "bound": 0.4750000000000072
        },
        {
          "x": -0.18208938781555828,
          "delta": 0.18903249039402564,
          "aggregate_residual": -0.006199999999999983,
          "bound": 0.6702324903940255
        },
        {
          "x": -1.0,
          "delta": 7.150387920919873e-15,
          "aggregate_residual": -0.8179106121844417,
          "bound": 1.292910612184449
        },
        {
          "x": -1.0,
          "delta": 0.18903249039402564,
          "aggregate_residual": -0.8241106121844417,
          "bound": 1.4881431025784673
        },
        {
          "x": -0.1,
          "delta": 7.150387920919873e-15,
          "aggregate_residual": 0.08208938781555833,
          "bound": 0.5570893878155655
        },
        {
          "x": -0.1,
          "delta": 0.18903249039402564,
          "aggregate_residual": 0.07588938781555829,
          "bound": 0.7399218782095839
        },
        {
          "x": 0.4,
          "delta": 7.150387920919873e-15,
          "aggregate_residual": 0.5820893878155584,
          "bound": 1.0570893878155656
        },
        {
          "x": 0.4,
          "delta": 0.18903249039402564,
          "aggregate_residual": 0.5758893878155583,
          "bound": 1.239921878209584
        },
        {
          "x": 2.0,
          "delta": 7.150387920919873e-15,
          "aggregate_residual": 2.1820893878155583,
          "bound": 2.6570893878155655
        },
        {
          "x": 2.0,
          "delta": 0.18903249039402564,
          "aggregate_residual": 2.175889387815558,
          "bound": 2.8399218782095836
        }
      ]
    },
    {
      "lambda": 0.2,
      "fixed_point": -0.1769846193027722,
      "bias": 0.1769846193027722,
      "theory_bound": 0.43146174908570106,
      "certificates": [
        {
          "x": -0.1769846193027722,
          "delta": 5.920860422753229e-15,
          "aggregate_residual": 6.938893903907228e-15,
          "bound": 0.43146174908571533
        },
        {
          "x": -0.1769846193027722,
          "delta": 0.1912001947921366,
          "aggregate_residual": -0.0061999999999931,
          "bound": 0.6301019438778294
        },
        {
          "x": -1.0,
          "delta": 3.799575089812901e-15,
          "aggregate_residual": -0.7593568148633669,
          "bound": 1.3426899269217452
        },
        {
          "x": -1.0,
          "delta": 0.1911666908448517,
          "aggregate_residual": -0.7655568148633669,
          "bound": 1.541296617766593
        },
        {
          "x": -0.1,
          "delta": 5.989271212809249e-15,
          "aggregate_residual": 0.07108600662424688,
          "bound": 0.5167649570348033
        },
        {
          "x": -0.1,
          "delta": 0.1912025144353705,
          "aggregate_residual": 0.06488600662424687,
          "bound": 0.7005274714701678
        },
        {
          "x": 0.4,
          "delta": 7.572095434076295e-15,
          "aggregate_residual": 0.5329710377390909,
          "bound": 1.0710269943726176
        },
        {
          "x": 0.4,
          "delta": 0.19121394756430235,
          "aggregate_residual": 0.5267710377390908,
          "bound": 1.2548009419369124
        },
        {
          "x": 2.0,
          "delta": 1.497001029822287e-14,
          "aggregate_residual": 2.0126016213547713,
          "bound": 2.8465836947114416
        },
        {
          "x": 2.0,
          "delta": 0.19120498089002977,
          "aggregate_residual": 2.006401621354771,
          "bound": 3.0303486756014557
        }
      ]
    },
    {
      "lambda": 0.5,
      "fixed_point": -0.16985363841841433,
      "bias": 0.16985363841841433,
      "theory_bound": 0.3830769733091181,
      "certificates": [
        {
          "x": -0.16985363841841433,
          "delta": 4.2948020224658245e-15,
          "aggregate_residual": 2.7755575615628914e-17,
          "bound": 0.38307697330912244
        },
        {
          "x": -0.16985363841841433,
          "delta": 0.19449246866285452,
          "aggregate_residual": -0.006200000000000011,
          "bound": 0.5868694419719725
        },
        {
          "x": -1.0,
          "delta": 1.3442412398903258e-15,
          "aggregate_residual": -0.6878190924748309,
          "bound": 1.414805612021366
        },
        {
          "x": -1.0,
          "delta": 0.19438836685320507,
          "aggregate_residual": -0.6940190924748308,
          "bound": 1.6184939788745694
        },
        {
          "x": -0.1,
          "delta": 4.791306994329334e-15,
          "aggregate_residual": 0.05810567649450912,
          "bound": 0.47023548805088655
        },
        {
          "x": -0.1,
          "delta": 0.19449732098150047,
          "aggregate_residual": 0.05190567649450911,
          "bound": 0.6554328090323822
        },
        {
          "x": 0.4,
          "delta": 8.415790779508255e-15,
          "aggregate_residual": 0.4747128925215787,
          "bound": 1.0951463120914946
        },
        {
          "x": 0.4,
          "delta": 0.1945115472745547,
          "aggregate_residual": 0.46851289252157874,
          "bound": 1.280357859366041
        },
        {
          "x": 2.0,
          "delta": 3.574849180676073e-14,
          "aggregate_residual": 1.8098581918756231,
          "bound": 3.0978642611225884
        },
        {
          "x": 2.0,
          "delta": 0.19429568772920863,
          "aggregate_residual": 1.8036581918756232,
          "bound": 3.2828599488517614
        }
      ]
    },
    {
      "lambda": 1.0,
      "fixed_point": -0.15918733645210986,
      "bias": 0.15918733645210986,
      "theory_bound": 0.32778114068761827,
      "certificates": [
        {
          "x": -0.15918733645210986,
          "delta": 2.8426100110059218e-15,
          "aggregate_residual": -4.440892098500626e-16,
          "bound": 0.327781140687622
        },
        {
          "x": -0.15918733645210986,
          "delta": 0.2000821662931625,
          "aggregate_residual": -0.006200000000000455,
          "bound": 0.5402633069807816
        },
        {
          "x": -1.0,
          "delta": 9.930136612989092e-17,
          "aggregate_residual": -0.5986287611533713,
          "bound": 1.5250386629943609
        },
        {
          "x": -1.0,
          "delta": 0.19982880819913934,
          "aggregate_residual": -0.6048287611533711,
          "bound": 1.7372674711935
        },
        {
          "x": -0.1,
          "delta": 3.227389879891857e-15,
          "aggregate_residual": 0.04260923455373922,
          "bound": 0.4129996097950999
        },
        {
          "x": -0.1,
          "delta": 0.20008951155262314,
          "aggregate_residual": 0.036409234553739234,
          "bound": 0.6006891213477199
        },
        {
          "x": 0.4,
          "delta": 6.041495135744718e-14,
          "aggregate_residual": 0.40380337582309217,
          "bound": 1.135387892333863
        },
        {
          "x": 0.4,
          "delta": 0.2000821806407607,
          "aggregate_residual": 0.3976033758230922,
          "bound": 1.3230700729745632
        },
        {
          "x": 2.0,
          "delta": 9.761324290568278e-14,
          "aggregate_residual": 1.550965631952831,
          "bound": 3.4297124045933782
        },
        {
          "x": 2.0,
          "delta": 0.1992474065840387,
          "aggregate_residual": 1.544765631952831,
          "bound": 3.6165598111773187
        }
      ]
    },
    {
      "lambda": 2.0,
      "fixed_point": -0.14147438582918706,
      "bias": 0.14147438582918706,
      "theory_bound": 0.26147889421751064,
      "certificates": [
        {
          "x": -0.14147438582918706,
          "delta": 1.192650334224846e-15,
          "aggregate_residual": -2.7755575615628914e-17,
          "bound": 0.2614788942175119
        },
        {
          "x": -0.14147438582918706,
          "delta": 0.21160928832028958,
          "aggregate_residual": -0.006200000000000011,
          "bound": 0.4916881825378002
        },
        {
          "x": -1.0,
          "delta": 1.9860273225978183e-16,
          "aggregate_residual": -0.4847166782479594,
          "bound": 1.715628928961389
        },
        {
          "x": -1.0,
          "delta": 0.2110007350432769,
          "aggregate_residual": -0.4909166782479595,
          "bound": 1.945229664004666
        },
        {
          "x": -0.1,
          "delta": 1.4150444673509457e-15,
          "aggregate_residual": 0.023988694379431658,
          "bound": 0.333444977355807
        },
        {
          "x": -0.1,
          "delta": 0.21161797336433766,
          "aggregate_residual": 0.017788694379431674,
          "bound": 0.5264629507201434
        },
        {
          "x": 0.4,
          "delta": 1.1916163935586911e-14,
          "aggregate_residual": 0.3145049210111318,
          "bound": 1.2049936572509181
        },
        {
          "x": 0.4,
          "delta": 0.21151745845618838,
          "aggregate_residual": 0.3083049210111318,
          "bound": 1.3979111157070945
        },
        {
          "x": 2.0,
          "delta": 2.1418805169170858e-13,
          "aggregate_residual": 1.2060846348354275,
          "bound": 3.879732798724007
        },
        {
          "x": 2.0,
          "delta": 0.2092887115177744,
          "aggregate_residual": 1.1998846348354275,
          "bound": 4.070421510241568
        }
      ]
    },
    {
      "lambda": 5.0,
      "fixed_point": -0.10619103193333189,
      "bias": 0.10619103193333189,
      "theory_bound": 0.17344547654330258,
      "certificates": [
        {
          "x": -0.10619103193333189,
          "delta": 2.5316980181136773e-16,
          "aggregate_residual": 0.0,
          "bound": 0.17344547654330283
        },
        {
          "x": -0.10619103193333189,
          "delta": 0.24837852264545698,
          "aggregate_residual": -0.006200000000000025,
          "bound": 0.4590239991887597
        },
        {
          "x": -1.0,
          "delta": 4.3703883886519455e-15,
          "aggregate_residual": -0.33160307396163957,
          "bound": 2.1630639203131445
        },
        {
          "x": -1.0,
          "delta": 0.24656436437449056,
          "aggregate_residual": -0.33780307396163967,
          "bound": 2.4468282846876312
        },
        {
          "x": -0.1,
          "delta": 2.0014830212433605e-16,
          "aggregate_residual": 0.0023950473026032038,
          "bound": 0.187815760358922
        },
        {
          "x": -0.1,
          "delta": 0.24838093757508853,
          "aggregate_residual": -0.003804952697396821,
          "bound": 0.44465613030277207
        },
        {
          "x": 0.4,
          "delta": 1.539203207378741e-14,
          "aggregate_residual": 0.19617931393636512,
          "bound": 1.3505213601615087
        },
        {
          "x": 0.4,
          "delta": 0.24792284974928291,
          "aggregate_residual": 0.18997931393636508,
          "bound": 1.5612442099107762
        },
        {
          "x": 2.0,
          "delta": 2.2203820994832049e-13,
          "aggregate_residual": 0.7557976027119944,
          "bound": 4.708231092815491
        },
        {
          "x": 2.0,
          "delta": 0.24213450356884067,
          "aggregate_residual": 0.7495976027119946,
          "bound": 4.913165596384111
        }
      ]
    },
    {
      "lambda": 10.0,
      "fixed_point": -0.0750928739759592,
      "bias": 0.0750928739759592,
      "theory_bound": 0.11693691643036609,
      "certificates": [
        {
          "x": -0.0750928739759592,
          "delta": 2.831830528057311e-15,
          "aggregate_residual": 0.0,
          "bound": 0.11693691643036892
        },
        {
          "x": -0.0750928739759592,
          "delta": 0.31433628890808946,
          "aggregate_residual": -0.006200000000000011,
          "bound": 0.49947320533845563
        },
        {
          "x": -1.0,
          "delta": 4.0141832644383585e-14,
          "aggregate_residual": -0.23468135021238812,
          "bound": 2.6984317687666755
        },
        {
          "x": -1.0,
          "delta": 0.3106156076998459,
          "aggregate_residual": -0.240881350212388,
          "bound": 3.07724737646648
        },
        {
          "x": -0.1,
          "delta": 6.553890164572801e-15,
          "aggregate_residual": -0.006623642320857798,
          "bound": 0.18979698195980843
        },
        {
          "x": -0.1,
          "delta": 0.314321008883966,
          "aggregate_residual": -0.012823642320857795,
          "bound": 0.5723179908437679
        },
        {
          "x": 0.4,
          "delta": 2.107662548438344e-13,
          "aggregate_residual": 0.126094733572019,
          "bound": 1.5039789857227859
        },
        {
          "x": 0.4,
          "delta": 0.3133762037437557,
          "aggregate_residual": 0.11989473357201902,
          "bound": 1.7491551894663309
        },
        {
          "x": 2.0,
          "delta": 1.2716779685529958e-14,
          "aggregate_residual": 0.5015873618280973,
          "bound": 5.634397896539449
        },
        {
          "x": 2.0,
          "delta": 0.30341330938958927,
          "aggregate_residual": 0.4953873618280975,
          "bound": 5.869611205929028
        }
      ]
    },
    {
      "lambda": 20.0,
      "fixed_point": -0.04738803813639865,
      "bias": 0.04738803813639865,
      "theory_bound": 0.07329409123199367,
      "certificates": [
        {
          "x": -0.04738803813639865,
          "delta": 1.4043333874306804e-16,
          "aggregate_residual": -2.9837243786801082e-15,
          "bound": 0.07329409123205646
        },
        {
          "x": -0.04738803813639865,
          "delta": 0.45445769635916083,
          "aggregate_residual": -0.006200000000002981,
          "bound": 0.6579517875912171
        },
        {
          "x": -1.0,
          "delta": 2.1463801355982377e-14,
          "aggregate_residual": -0.15679273789434445,
          "bound": 3.3659415870132485
        },
        {
          "x": -1.0,
          "delta": 0.44808976589993005,
          "aggregate_residual": -0.16299273789434443,
          "bound": 3.9442313529131567
        },
        {
          "x": -0.1,
          "delta": 9.930136612989092e-17,
          "aggregate_residual": -0.00907320337267889,
          "bound": 0.2638313620582504
        },
        {
          "x": -0.1,
          "delta": 0.4544082672362529,
          "aggregate_residual": -0.0152732033726789,
          "bound": 0.8484396292945035
        },
        {
          "x": 0.4,
          "delta": 9.033695846391645e-15,
          "aggregate_residual": 0.07676057667272107,
          "bound": 1.6852662013591453
        },
        {
          "x": 0.4,
          "delta": 0.4528929984185193,
          "aggregate_residual": 0.07056057667272109,
          "bound": 2.007959199777656
        },
        {
          "x": 2.0,
          "delta": 3.2729826685363386e-13,
          "aggregate_residual": 0.31867597992120733,
          "bound": 6.765489669577675
        },
        {
          "x": 2.0,
          "delta": 0.43905120799841085,
          "aggregate_residual": 0.31247597992120735,
          "bound": 7.074340877575759
        }
      ]
    },
    {
      "lambda": 50.0,
      "fixed_point": -0.022501737513007457,
      "bias": 0.022501737513007457,
      "theory_bound": 0.03555285645684319,
      "certificates": [
        {
          "x": -0.022501737513007457,
          "delta": 5.640317945830491e-13,
          "aggregate_residual": -1.3877787807814457e-17,
          "bound": 0.03555285645740793
        },
        {
          "x": -0.022501737513007457,
          "delta": 0.893169068783229,
          "aggregate_residual": -0.006200000000000011,
          "bound": 1.2449219252400727
        },
        {
          "x": -1.0,
          "delta": 5.527165419782392e-13,
          "aggregate_residual": -0.08195980031530559,
          "bound": 4.215502672537981
        },
        {
          "x": -1.0,
          "delta": 0.8837304736530088,
          "aggregate_residual": -0.08815980031530557,
          "bound": 5.415433146190436
        },
        {
          "x": -0.1,
          "delta": 2.0471501066083614e-16,
          "aggregate_residual": -0.006806994748370265,
          "bound": 0.38270958862372695
        },
        {
          "x": -0.1,
          "delta": 0.8930575986088125,
          "aggregate_residual": -0.013006994748370249,
          "bound": 1.5919671872325383
        },
        {
          "x": 0.4,
          "delta": 5.958081967793455e-16,
          "aggregate_residual": 0.03682914722549879,
          "bound": 1.913839364957282
        },
        {
          "x": 0.4,
          "delta": 0.8909262231766826,
          "aggregate_residual": 0.030629147225498754,
          "bound": 2.4885655881339623
        },
        {
          "x": 2.0,
          "delta": 2.3357842876116263e-13,
          "aggregate_residual": 0.1595529696036373,
          "bound": 8.17275430624258
        },
        {
          "x": 2.0,
          "delta": 0.8747781204534495,
          "aggregate_residual": 0.1533529696036373,
          "bound": 8.731332426695795
        }
      ]
    },
    {
      "lambda": 100.0,
      "fixed_point": -0.012000240181962588,
      "bias": 0.012000240181962588,
      "theory_bound": 0.019295556012931703,
      "certificates": [
        {
          "x": -0.012000240181962588,
          "delta": 5.5761165553459e-14,
          "aggregate_residual": 0.0,
          "bound": 0.019295556012987464
        },
        {
          "x": -0.012000240181962588,
          "delta": 1.6360609350399107,
          "aggregate_residual": -0.006200000000000001,
          "bound": 2.2815564910528425
        },
        {
          "x": -1.0,
          "delta": 1.1949218545369532e-14,
          "aggregate_residual": -0.04613602345476675,
          "bound": 4.6790339249443855
        },
        {
          "x": -1.0,
          "delta": 1.6252906081050285,
          "aggregate_residual": -0.052336023454766845,
          "bound": 6.930524533049412
        },
        {
          "x": -0.1,
          "delta": 3.9720546451956367e-16,
          "aggregate_residual": -0.0043105566651257254,
          "bound": 0.45466177919063033
        },
        {
          "x": -0.1,
          "delta": 1.6359073497949952,
          "aggregate_residual": -0.010510556665125709,
          "bound": 2.7167691289856233
        },
        {
          "x": 0.4,
          "delta": 2.025358414490942e-15,
          "aggregate_residual": 0.020007142184915172,
          "bound": 2.040016916689366
        },
        {
          "x": 0.4,
          "delta": 1.6334930765806037,
          "aggregate_residual": 0.013807142184915133,
          "bound": 3.047309993269964
        },
        {
          "x": 2.0,
          "delta": 1.0216646522627162e-12,
          "aggregate_residual": 0.08821431899091303,
          "bound": 8.928941774096169
        },
        {
          "x": 2.0,
          "delta": 1.6169914827625327,
          "aggregate_residual": 0.08201431899091305,
          "bound": 9.919733256857683
        }
      ]
    }
  ],
  "three_point": {
    "h": [
      1.0,
      5.0,
      10.0
    ],
    "q": [
      1.0,
      0.1,
      10.0
    ],
    "design_weights": [
      0.1831515214781566,
      0.44626546270682177,
      0.3705830158150215
    ],
    "client_weights": [
      0.1696808510638299,
      0.8268858800773693,
      0.0034332688588007724
    ],
    "gradients": [
      1.0764648410885982,
      -0.28175925370775406,
      14.658705789052119
    ],
    "sensitivity": [
      2.0,
      1.9999999999999998,
      2.0000000000000004
    ],
    "bias": 0.7152350286427598,
    "best_two_point_bias": 0.700035713374682
  },
  "elapsed_seconds": 3.2446447999973316,
  "environment": {
    "python": "3.12.7",
    "system": "Windows",
    "processor": "Intel64 Family 6 Model 183 Stepping 1, GenuineIntel",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "matplotlib": "3.10.9"
  }
}

